EDLaaS: Fully Homomorphic Encryption Over Neural Network Graphs for Vision and Private Strawberry Yield Forecasting

We present automatically parameterised Fully Homomorphic Encryption (FHE) for encrypted neural network inference and exemplify our inference over FHE compatible neural networks with our own open-source framework and reproducible examples. We use the 4th generation Cheon, Kim, Kim and Song (CKKS) FHE scheme over fixed points provided by the Microsoft Simple Encrypted Arithmetic Library (MS-SEAL). We significantly enhance the usability and applicability of FHE in deep learning contexts, with a focus on the constituent graphs, traversal, and optimisation. We find that FHE is not a panacea for all privacy preserving machine learning (PPML) problems, and that certain limitations still remain, such as model training. However we also find that in certain contexts FHE is well suited for computing completely private predictions with neural networks. The ability to privately compute sensitive problems more easily, while lowering the barriers to entry, can allow otherwise too-sensitive fields to begin advantaging themselves of performant third-party neural networks. Lastly we show how encrypted deep learning can be applied to a sensitive real world problem in agri-food, i.e. strawberry yield forecasting, demonstrating competitive performance. We argue that the adoption of encrypted deep learning methods at scale could allow for a greater adoption of deep learning methodologies where privacy concerns exists, hence having a large positive potential impact within the agri-food sector and its journey to net zero.

==> build.sh <==
#!/usr/bin/env bash
# @Author: GeorgeRaven <archer>
# @Date:   2021-04-22T15:48:50+01:00
# @Last modified by:   archer
# @Last modified time: 2021-10-25T10:53:43+01:00
# @License: please see LICENSE file in project root


echo "** building files:"
latexmk -synctex=1 -interaction=nonstopmode -shell-escape -file-line-error -pdf *.tex
echo "** cleaning up:"
latexmk -c
echo "** organising builds dir:"
mkdir -p builds
rm -f builds/*.pdf
echo "** copying:"
ls -al *.pdf
cp *.pdf builds/.
cp *.bbl builds/.
echo "** ending-state:"
ls -al


==> docker-build.sh <==
#!/usr/bin/env bash
# @Author: GeorgeRaven <archer>
# @Date:   2021-04-22T15:48:50+01:00
# @Last modified by:   archer
# @Last modified time: 2021-05-04T15:01:38+01:00
# @License: please see LICENSE file in project root

mkdir -p builds
sudo docker-compose up --build

